Trifocal Relative Pose from Lines at Points and its Efficient Solution

We present a method for solving two minimal problems for relative camera pose estimation from three views, which are based on three view correspondences of i) three points and one line and the novel case of ii) three points and two lines through two of the points. These problems are too difficult to be efficiently solved by the state of the art Groebner basis methods. Our method is based on a new efficient homotopy continuation (HC) solver framework MINUS, which dramatically speeds up previous HC solving by specializing HC methods to generic cases of our problems. We characterize their number of solutions and show with simulated experiments that our solvers are numerically robust and stable under image noise, a key contribution given the borderline intractable degree of nonlinearity of trinocular constraints. We show in real experiments that i) SIFT feature location and orientation provide good enough point-and-line correspondences for three-view reconstruction and ii) that we can solve difficult cases with too few or too noisy tentative matches, where the state of the art structure from motion initialization fails.

==> fig-names-copy.sh <==
cp ../figs/data-sphere-new-v2.pdf	data-sphere-new-v2.pdf
cp ../figs/synthetic/SampleImages.png	synthetic-SampleImages.png
cp ../figs/synthetic/All2.png	synthetic-All2.png
cp ../figs/synthetic/numSolutions.png	synthetic-numSolutions.png
cp ../figs/synthetic/TranslationInLocalization.png	synthetic-TranslationInLocalization.png
cp ../figs/synthetic/RotationInLocalization.png	synthetic-RotationInLocalization.png
cp ../figs/synthetic/TangentError/translation.png	synthetic-TangentError-translation.png
cp ../figs/synthetic/TangentError/Rotation.png	synthetic-TangentError-Rotation.png
cp ../figs/synthetic/ReprojectionErrorLocalization.png	synthetic-ReprojectionErrorLocalization.png
cp ../figs/synthetic/TangentError/ReprojectionError.png	synthetic-TangentError-ReprojectionError.png
cp ../figs/juliana/final/23jul22/box-enraiz-23jul22-final-v2.pdf	juliana-final-23jul22-box-enraiz-23jul22-final-v2.pdf
cp ../figs/juliana/final/nrep-final.pdf	juliana-final-nrep-final.pdf
cp ../figs/realImages/2/0004.jpg	realImages-2-0004.jpg
cp ../figs/realImages/2/0005.jpg	realImages-2-0005.jpg
cp ../figs/realImages/2/0006.jpg	realImages-2-0006.jpg
cp ../figs/realImages/2/3_Result.png	realImages-2-3_Result.png
cp ../figs/realImages/1/0002.jpg	realImages-1-0002.jpg
cp ../figs/realImages/1/0003.jpg	realImages-1-0003.jpg
cp ../figs/realImages/1/0004.jpg	realImages-1-0004.jpg
cp ../figs/realImages/1/2_Result.png	realImages-1-2_Result.png
cp ../figs/realImages/4/0002.jpg	realImages-4-0002.jpg
cp ../figs/realImages/4/0003.jpg	realImages-4-0003.jpg
cp ../figs/realImages/4/0004.jpg	realImages-4-0004.jpg
cp ../figs/realImages/4/2_Refined.png	realImages-4-2_Refined.png
cp ../figs/realImages/3/0000.jpg	realImages-3-0000.jpg
cp ../figs/realImages/3/0001.jpg	realImages-3-0001.jpg
cp ../figs/realImages/3/0002.jpg	realImages-3-0002.jpg
cp ../figs/realImages/3/1_Refined.png	realImages-3-1_Refined.png
cp ../figs/realImages/6/0002.jpg	realImages-6-0002.jpg
cp ../figs/realImages/6/0003.jpg	realImages-6-0003.jpg
cp ../figs/realImages/6/0004.jpg	realImages-6-0004.jpg
cp ../figs/realImages/6/2_refined.png	realImages-6-2_refined.png
cp ../figs/realImages/5/0000.jpg	realImages-5-0000.jpg
cp ../figs/realImages/5/0001.jpg	realImages-5-0001.jpg
cp ../figs/realImages/5/0002.jpg	realImages-5-0002.jpg
cp ../figs/realImages/5/1_refined.png	realImages-5-1_refined.png
cp ../figs/realImages/Amsterdam/WithColmap/03.jpg	realImages-Amsterdam-WithColmap-03.jpg
cp ../figs/realImages/Amsterdam/WithColmap/05.jpg	realImages-Amsterdam-WithColmap-05.jpg
cp ../figs/realImages/Amsterdam/WithColmap/07.jpg	realImages-Amsterdam-WithColmap-07.jpg
cp ../figs/realImages/Amsterdam/WithColmap/WithColMap.png	realImages-Amsterdam-WithColmap-WithColMap.png
cp ../figs/realImages/Amsterdam/Colmapcantsolve/10.jpg	realImages-Amsterdam-Colmapcantsolve-10.jpg
cp ../figs/realImages/Amsterdam/Colmapcantsolve/12.jpg	realImages-Amsterdam-Colmapcantsolve-12.jpg
cp ../figs/realImages/Amsterdam/Colmapcantsolve/13.jpg	realImages-Amsterdam-Colmapcantsolve-13.jpg
cp ../figs/realImages/Amsterdam/Colmapcantsolve/11_13_14.png	realImages-Amsterdam-Colmapcantsolve-11_13_14.png
cp ../figs/supp/set1/1.jpg	supp-set1-1.jpg
cp ../figs/supp/set1/2.jpg	supp-set1-2.jpg
cp ../figs/supp/set1/3.jpg	supp-set1-3.jpg
cp ../figs/supp/set1/1.png	supp-set1-1.png
cp ../figs/supp/set9/3.jpg	supp-set9-3.jpg
cp ../figs/supp/set9/6.jpg	supp-set9-6.jpg
cp ../figs/supp/set9/7.jpg	supp-set9-7.jpg
cp ../figs/supp/set9/9.png	supp-set9-9.png
cp ../figs/supp/set11/5.jpg	supp-set11-5.jpg
cp ../figs/supp/set11/7.jpg	supp-set11-7.jpg
cp ../figs/supp/set11/8.jpg	supp-set11-8.jpg
cp ../figs/supp/set11/11.png	supp-set11-11.png
cp ../figs/trifocal-pose-from-curves-tangents-pajdla_notation-2022.pdf	trifocal-pose-from-curves-tangents-pajdla_notation-2022.pdf
cp ../figs/line-diagrams-chicago.pdf	line-diagrams-chicago.pdf
cp ../figs/Teaser3/1.png	Teaser3-1.png
cp ../figs/Teaser3/2.png	Teaser3-2.png
cp ../figs/Teaser3/3.png	Teaser3-3.png
cp ../figs/Teaser3/CameraPose.png	Teaser3-CameraPose.png
cp ../figs/fabbri-blue-marius.jpg	fabbri-blue-marius.jpg
cp ../figs/tim-grey.jpeg	tim-grey.jpeg
cp ../figs/Hongyi.jpg	Hongyi.jpg
cp ../figs/MRegan.jpg	MRegan.jpg
cp ../figs/dpinho.jpg	dpinho.jpg
cp ../figs/ET-19.jpg	ET-19.jpg
cp ../figs/CWWphoto.jpg	CWWphoto.jpg
cp ../figs/JDH.jpg	JDH.jpg
cp ../figs/giblin.jpg	giblin.jpg
cp ../figs/kimia.jpg	kimia.jpg
cp ../figs/anton-leykin-msri-2016.pdf	anton-leykin-msri-2016.pdf
cp ../figs/tp-2014-c-640x480.jpg	tp-2014-c-640x480.jpg

